Suppressed, Not Erased: A Representational Trace of Edited Facts Survives Even Weight-Free Knowledge Editing

Knowledge-editing benchmarks certify local correctness, whether an edited model produces the new fact on near-edit prompts but not how much of the original fact remains decodable inside the model. We study residual knowledge directly with a linear trace probe: after editing a fact, we ask whether the original object is still recoverable from the model's hidden states. On GPT-2-XL, across three mechanistically distinct editors applied to 50 CounterFact edits, the original object remains linearly decodable well above chance after a successful edit (probe accuracy 0.96 for ROME, 0.86 for constrained fine-tuning, and 0.79 for the memory-based editor GRACE, against a chance level of 0.50; all edits reach 100% generation-based success). The GRACE result is the most informative: GRACE changes zero base-model weights, overriding the fact through an external memory, yet the original object is still decodable from the underlying network, so the residual trace cannot be attributed to an incomplete weight update. We read this as evidence that editing, even when behaviorally successful, suppresses rather than erases the original association in representational space. We also report a relearning-savings instrument that did not behave reliably in our setting and discuss why; we treat it as a negative methodological result rather than evidence. Code and data are released.

==> make_fig.py <==
"""Generate VESTIGE figures from the real N=50 GPT-2-XL ledger numbers."""
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
import numpy as np

plt.rcParams.update({
    "font.size": 9,
    "font.family": "serif",
    "axes.linewidth": 0.8,
    "figure.dpi": 200,
})

# ---- Real data from the final analyze output ----
editors = ["ROME", "FT-L", "GRACE"]
probe   = [0.96, 0.86, 0.79]
chance  = 0.50
wdelta  = [11283.0, 32427.2, 0.0]      # L1 weight change
# mechanism class for coloring
colors  = ["#2c6fbb", "#2c6fbb", "#c0392b"]  # weight editors blue, memory editor red

# ============================================================
# FIGURE 1: the headline — probe accuracy by editor, annotated
#           with weight-change magnitude. GRACE (0 weight change)
#           still well above chance = the core result.
# ============================================================
fig, ax = plt.subplots(figsize=(3.3, 2.6))

x = np.arange(len(editors))
bars = ax.bar(x, probe, width=0.62, color=colors, edgecolor="black", linewidth=0.6, zorder=3)

# chance line
ax.axhline(chance, ls="--", lw=1.0, color="black", zorder=2)
ax.text(2.42, chance + 0.012, "chance", ha="right", va="bottom", fontsize=7.5, style="italic")

# annotate each bar with probe value + weight change
for i, b in enumerate(bars):
    ax.text(b.get_x() + b.get_width()/2, probe[i] + 0.015, f"{probe[i]:.2f}",
            ha="center", va="bottom", fontsize=9, fontweight="bold")
    wd = wdelta[i]
    wdlabel = r"$\|\Delta W\|_1=0$" if wd == 0 else rf"$\|\Delta W\|_1\approx{wd/1e4:.1f}\times10^4$"
    ax.text(b.get_x() + b.get_width()/2, 0.07, wdlabel,
            ha="center", va="bottom", fontsize=6.2, color="white",
            fontweight="bold", rotation=90)

ax.set_ylim(0, 1.06)
ax.set_xticks(x)
ax.set_xticklabels(editors)
ax.set_ylabel("Trace-probe accuracy")
ax.set_xlabel("Editor")
ax.set_yticks(np.arange(0, 1.01, 0.25))

legend = [Patch(facecolor="#2c6fbb", edgecolor="black", label="weight editor"),
          Patch(facecolor="#c0392b", edgecolor="black", label="memory editor (no $\\Delta W$)")]
ax.legend(handles=legend, fontsize=6.8, loc="upper right", frameon=True, framealpha=0.95)

ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)
plt.tight_layout(pad=0.4)
plt.savefig("figs/probe_by_editor.pdf", bbox_inches="tight")
plt.close()
print("wrote figs/probe_by_editor.pdf")

# ============================================================
# FIGURE 2 (optional schematic): the conceptual pipeline.
#   edit a fact -> model says new fact (ES=1.0) -> but probe
#   still recovers the OLD fact from hidden states.
# ============================================================
fig, ax = plt.subplots(figsize=(6.6, 1.9))
ax.axis("off")

def box(x, y, w, h, text, fc="#eef2f7", ec="#2c3e50", fs=8, tc="black"):
    from matplotlib.patches import FancyBboxPatch
    p = FancyBboxPatch((x, y), w, h, boxstyle="round,pad=0.02,rounding_size=0.04",
                       linewidth=1.0, edgecolor=ec, facecolor=fc, zorder=3)
    ax.add_patch(p)
    ax.text(x + w/2, y + h/2, text, ha="center", va="center", fontsize=fs, color=tc, zorder=4)

def arrow(x1, y1, x2, y2):
    ax.annotate("", xy=(x2, y2), xytext=(x1, y1),
                arrowprops=dict(arrowstyle="-|>", lw=1.2, color="#2c3e50"), zorder=2)

ax.set_xlim(0, 10); ax.set_ylim(0, 3)

box(0.1, 1.1, 1.9, 0.95, "Original fact\n(s, r, o)\n'Eiffel Tower\n$\\to$ Paris'", fc="#eaf4ea", fs=7.2)
arrow(2.0, 1.58, 2.55, 1.58)
box(2.6, 1.1, 1.9, 0.95, "Apply edit E\n(s, r, o*)\n$\\to$ 'Rome'", fc="#fff3e0", fs=7.6)
arrow(4.5, 1.58, 5.05, 1.58)
box(5.1, 1.55, 2.0, 0.85, "Model SAYS o*\nES = 1.00 (pass)", fc="#e3eefc", fs=7.6)
box(5.1, 0.45, 2.0, 0.85, "Probe RECOVERS o\nfrom hidden states", fc="#fdecea", fs=7.6, ec="#c0392b")
arrow(7.1, 1.97, 7.7, 1.97)
arrow(7.1, 0.87, 7.7, 0.87)
box(7.75, 0.9, 2.1, 1.35,
    "Suppressed,\nnot erased\n\nprobe $\\gg$ chance\neven if $\\Delta W=0$",
    fc="#f4f0fb", fs=7.4, ec="#6c3483")

plt.tight_layout(pad=0.2)
plt.savefig("figs/pipeline.pdf", bbox_inches="tight")
plt.close()
print("wrote figs/pipeline.pdf")

